BM$^2$: Coupled Schr\"{o}dinger Bridge Matching

A Schr\"{o}dinger bridge establishes a dynamic transport map between two target distributions via a reference process, simultaneously solving an associated entropic optimal transport problem. We consider the setting where samples from the target distributions are available, and the reference diffusion process admits tractable dynamics. We thus introduce Coupled Bridge Matching (BM$^2$), a simple non-iterative approach for learning Schr\"{o}dinger bridges with neural networks. A preliminary theoretical analysis of the convergence properties of BM$^2$ is carried out, supported by numerical experiments that demonstrate the effectiveness of our proposal.

==> listing_1.py <==
# fmt: off

# dimensions: B: batch; D: data; T: time\_steps + 1
# required: sample\_0(batch\_dim, device), sample\_1(batch\_dim, device), fwd\_drift\_fn(x, t), bwd\_drift\_fn(x, t)
import torch as th

# sampling from $R_{t|0,1}$ \cref{eq:ref_sde_tdd}: (B, D), (B, D), (B,), () -> (B, D)
def sample_bridge(x_0, x_1, t, sigma):
    B, D = x_0.shape
    mean_t = (1 - t[..., None]) * x_0 + t[..., None] * x_1  # (B, D)
    var_t = sigma**2 * t[..., None] * (1 - t[..., None])    # (B, D)
    z_t = th.randn_like(x_0)                                # (B, D)
    x_t = mean_t + th.sqrt(var_t) * z_t                     # (B, D)
    return x_t

# fwd BM target \cref{eq:μ01}: (B, D), (B, D), (B,) -> (B, D)
def fwd_target(x_t, x_1, t):
    return (x_1 - x_t) / (1 - t[..., None])  # (B, D)

# fwd BM target \cref{eq:υ01}: (B, D), (B, D), (B,) -> (B, D)
def bwd_target(x_t, x_0, t):
    return (x_0 - x_t) / t[..., None]  # (B, D)

# Euler–Maruyama dicretization scheme: fn(x, t), (B, D), (T), () -> (B, D)
def discretization(drift_fn, initial_value, times, sigma):
    B, D = initial_value.shape
    times = times[..., None].expand(-1, B)                                   # (T, B)
    x_prev_t = initial_value                                                 # (B, D)
    for prev_t, t in zip(times[:-1], times[1:]):                             # (B), (B)
        dt = t - prev_t                                                      # (B)
        drift_t = drift_fn(x_prev_t, prev_t)                                 # (B, D)
        drift_part_t = drift_t * dt[..., None]                               # (B, D)
        eps_t = th.randn_like(x_prev_t)                                      # (B, D)
        diffusion_part_t = (sigma * th.sqrt(th.abs(dt)))[..., None] * eps_t  # (B, D)
        x_t = x_prev_t + drift_part_t + diffusion_part_t                     # (B, D)
        x_prev_t = x_t                                                       # (B, D)
    return x_t

# BM$^2$ loss computation: fn(b, d), fn(b, d), fn(x, t), fn(x, t), (), (), (), () -> ()
def sample_loss(sample_0, sample_1, fwd_drift_fn, bwd_drift_fn, batch_dim, time_steps, sigma, device):
    # sample from the target marginals:
    f_0 = sample_0(batch_dim, device)                                   # (B, D)
    b_1 = sample_1(batch_dim, device)                                   # (B, D)
    # sample according to current \cref{eq:bm2_f} and \cref{eq:bm2_b}:
    fwd_times = th.linspace(0.0, 1.0, time_steps + 1, device=device)    # [0, 1/time_steps, ..., 1]
    bwd_times = th.linspace(1.0, 0.0, time_steps + 1, device=device)    # [1, ..., 1/time_steps, 0]
    f_1 = discretization(fwd_drift_fn, f_0, fwd_times, sigma).detach()  # (B, D)
    b_0 = discretization(bwd_drift_fn, b_1, bwd_times, sigma).detach()  # (B, D)
    # sample time and mixture processes based on $F_{0,1}(θ)$ and $B_{0,1}(θ)$:
    t = th.rand((batch_dim,), device=device)                            # (B)
    pi_f_t = sample_bridge(f_0, f_1, t, sigma)                          # (B, D)
    pi_b_t = sample_bridge(b_0, b_1, t, sigma)                          # (B, D)
    # define regression targets and model predictions:
    target_f_t = fwd_target(pi_b_t, b_1, t)                             # (B, D)
    target_b_t = bwd_target(pi_f_t, f_0, t)                             # (B, D)
    prediction_f_t = fwd_drift_fn(pi_b_t, t)                            # (B, D)
    prediction_b_t = bwd_drift_fn(pi_f_t, t)                            # (B, D)
    # compute loss:
    loss_f_t = th.sum((target_f_t - prediction_f_t)**2, dim=1) / 2      # (B)
    loss_b_t = th.sum((target_b_t - prediction_b_t)**2, dim=1) / 2      # (B)
    loss_t = th.mean(loss_f_t + loss_b_t)                               # ()
    return loss_t


import pytest 
@pytest.mark.parametrize("device", ["cpu", "cuda"])
def test_all_functions(device):
    if device == "cuda" and not th.cuda.is_available():
        pytest.skip("CUDA not available")

    batch_dim = 32
    data_dim = 3
    time_steps = 10
    sigma = 0.1

    # Test sample_bridge
    x_0 = th.randn(batch_dim, data_dim, device=device)
    x_1 = th.randn(batch_dim, data_dim, device=device)
    t = th.rand(batch_dim, device=device)
    x_t = sample_bridge(x_0, x_1, t, sigma)
    assert x_t.shape == (batch_dim, data_dim)
    assert x_t.device.type == device

    # Test fwd_target and bwd_target
    x_t = th.randn(batch_dim, data_dim, device=device)
    fwd_result = fwd_target(x_t, x_1, t)
    bwd_result = bwd_target(x_t, x_0, t)
    assert fwd_result.shape == (batch_dim, data_dim)
    assert bwd_result.shape == (batch_dim, data_dim)
    assert fwd_result.device.type == device
    assert bwd_result.device.type == device

    # Test discretization
    def drift_fn(x, t):
        return th.zeros_like(x)

    initial_value = th.randn(batch_dim, data_dim, device=device)
    times = th.linspace(0, 1, time_steps + 1, device=device)
    result = discretization(drift_fn, initial_value, times, sigma)
    assert result.shape == (batch_dim, data_dim)
    assert result.device.type == device

    # Test sample_loss
    def fwd_drift_fn(x, t):
        return th.zeros_like(x)

    def bwd_drift_fn(x, t):
        return th.zeros_like(x)

    def sample_0(batch_dim, device):
        return th.randn(batch_dim, data_dim, device=device)

    def sample_1(batch_dim, device):
        return th.randn(batch_dim, data_dim, device=device)

    loss = sample_loss(sample_0, sample_1, fwd_drift_fn, bwd_drift_fn, batch_dim, time_steps, sigma, device)
    assert isinstance(loss, th.Tensor)
    assert loss.ndim == 0
    assert loss.device.type == device

if __name__ == "__main__":
    pytest.main([__file__])

